ARC: Fair Relative Advantage Comparison in Open-Ended Real-World Interaction

Open-ended real-world interaction admits multiple valid behaviors: an agent may answer directly, ask for clarification, provide progress updates, or confirm before acting. This flexibility breaks a core assumption behind group-based RL: rollouts compared within a group are no longer guaranteed to be behaviorally comparable. As a result, reward-model preferences over interaction style can distort relative advantages and steer optimization toward reward-preferred behaviors rather than context-appropriate ones. We formalize this as a \textit{reward fairness problem} and propose \textbf{ARC} (Advantage Regularization via Conditioning), a training recipe that restores fairer relative comparison through strategy-conditioned rollout grouping, together with hybrid rewards and entropy regularization. We study ARC in our proposed \inter, a novel paradigm for responsive, steerable, and execution-aware user-agent interaction that decouples user-visible communication from latent reasoning and tool use. \inter\ also provides the annotation and distillation pipeline for constructing \inter-86K, our strategy-annotated training corpus for supervised and RL training. Empirically, ARC substantially strengthens the core $\tau/\tau^2$ tool-use benchmarks, while \inter\ reduces time-to-first-token from 4.91s to 1.27s relative to a think-style baseline. Together, these results suggest that a central bottleneck in open-ended interactive learning is not only how agents are rewarded, but whether their behaviors are compared fairly in the first place. The ARC implementation and \inter-86K training data will be released.

==> scripts/extract_logo.py <==
#!/usr/bin/env python3
"""Extract clean vector logo assets from the official brand guideline PDF."""

from pathlib import Path

from pypdf import PdfReader, PdfWriter, Transformation
from pypdf.generic import RectangleObject


ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "assets" / "ant-international-brand-guideline.pdf"


def crop_page(page_index: int, box: tuple[float, float, float, float], output: Path) -> None:
    reader = PdfReader(SOURCE)
    page = reader.pages[page_index]
    left, bottom, right, top = box
    width = right - left
    height = top - bottom

    page.add_transformation(Transformation().translate(tx=-left, ty=-bottom))
    bounds = RectangleObject([0, 0, width, height])
    page.mediabox = bounds
    page.cropbox = bounds
    page.trimbox = bounds
    page.bleedbox = bounds
    page.artbox = bounds

    writer = PdfWriter()
    writer.add_page(page)
    writer.add_metadata(
        {
            "/Title": "Ant International Logo",
            "/Subject": "Official Ant International brand asset",
        }
    )
    with output.open("wb") as stream:
        writer.write(stream)


def main() -> None:
    if not SOURCE.exists():
        raise SystemExit(f"Missing source PDF: {SOURCE}")

    crop_page(
        page_index=0,
        box=(170, 240, 1450, 640),
        output=ROOT / "assets" / "ant-international-logo.pdf",
    )
    crop_page(
        page_index=1,
        box=(190, 170, 1480, 690),
        output=ROOT / "assets" / "ant-international-logo-reverse.pdf",
    )
    crop_page(
        page_index=3,
        box=(450, 135, 1165, 700),
        output=ROOT / "assets" / "ant-international-logo-stacked.pdf",
    )


if __name__ == "__main__":
    main()


